Deep learning approximations for non-local nonlinear PDEs with Neumann boundary conditions

Nonlinear partial differential equations (PDEs) are used to model dynamical processes in a large number of scientific fields, ranging from finance to biology. In many applications standard local models are not sufficient to accurately account for certain non-local phenomena such as, e.g., interactions at a distance. In order to properly capture these phenomena non-local nonlinear PDE models are frequently employed in the literature. In this article we propose two numerical methods based on machine learning and on Picard iterations, respectively, to approximately solve non-local nonlinear PDEs. The proposed machine learning-based method is an extended variant of a deep learning-based splitting-up type approximation method previously introduced in the literature and utilizes neural networks to provide approximate solutions on a subset of the spatial domain of the solution. The Picard iterations-based method is an extended variant of the so-called full history recursive multilevel Picard approximation scheme previously introduced in the literature and provides an approximate solution for a single point of the domain. Both methods are mesh-free and allow non-local nonlinear PDEs with Neumann boundary conditions to be solved in high dimensions. In the two methods, the numerical difficulties arising due to the dimensionality of the PDEs are avoided by (i) using the correspondence between the expected trajectory of reflected stochastic processes and the solution of PDEs (given by the Feynman-Kac formula) and by (ii) using a plain vanilla Monte Carlo integration to handle the non-local term. We evaluate the performance of the two methods on five different PDEs arising in physics and biology. In all cases, the methods yield good results in up to 10 dimensions with short run times. Our work extends recently developed methods to overcome the curse of dimensionality in solving PDEs.

==> srccode_julia/DeepSplitting.jl <==
Base.copy(t::Tuple) = t # required for below
function Base.copy(opt::O) where  O<:Flux.Optimise.AbstractOptimiser
    return O([copy(getfield(opt,f)) for f in fieldnames(typeof(opt))]...)
end

"""
    DeepSplitting(nn, K=1, opt = ADAM(0.01), λs = nothing, mc_sample =  NoSampling())

Deep splitting algorithm.

# Arguments
* `nn`: a [Flux.Chain](https://fluxml.ai/Flux.jl/stable/models/layers/#Flux.Chain), 
or more generally a [functor](https://github.com/FluxML/Functors.jl).
* `K`: the number of Monte Carlo integrations.
* `opt`: optimiser to be use. By default, `Flux.ADAM(0.01)`.
* `λs`: the learning rates, used sequentially. Defaults to a single value taken from `opt`.
* `mc_sample::MCSampling` : sampling method for Monte Carlo integrations of the non local term. 
Can be `UniformSampling(a,b)`, `NormalSampling(σ_sampling, shifted)`, or `NoSampling` (by default).

# Example
```julia
hls = d + 50 # hidden layer size
d = 10 # size of the sample

# Neural network used by the scheme
nn = Flux.Chain(Dense(d, hls, tanh),
                Dense(hls,hls,tanh),
                Dense(hls, 1, x->x^2))

alg = DeepSplitting(nn, K=10, opt = ADAM(), λs = [5e-3,1e-3],
                    mc_sample = UniformSampling(zeros(d), ones(d)) )
```
"""
struct DeepSplitting{NN,F,O,L,MCS} <: HighDimPDEAlgorithm
    nn::NN
    K::F
    opt::O
    λs::L
    mc_sample!::MCS # Monte Carlo sample
end

function DeepSplitting(nn; 
                        K=1, 
                        opt::O = ADAM(0.01), 
                        λs::L = nothing, 
                        mc_sample::MCSampling = NoSampling()) where 
                            {O <: Flux.Optimise.AbstractOptimiser, 
                            L <: Union{Nothing,Vector{N}} where N <: Number}
    isnothing(λs) ? λs = [opt.eta] : nothing
    DeepSplitting(nn, K, opt, λs, mc_sample)
end

"""
solve(prob::PIDEProblem,
    alg::DeepSplitting,
    dt;
    batch_size = 1,
    abstol = 1f-6,
    verbose = false,
    maxiters = 300,
    use_cuda = false,
    cuda_device = nothing,
    verbose_rate = 100)

Returns a `PIDESolution` object.

# Arguments
- maxiters: number of iterations per time step. Can be a tuple, 
where `maxiters[1]` is used for the training of the neural network used in 
the first time step (which can be long) and `maxiters[2]` is used for the rest of the time steps.
- `batch_size` : the batch size.
- `abstol` : threshold for the objective function under which the training is stopped.
- `verbose` : print training information.
- `verbose_rate` : rate for printing training information (every `verbose_rate` iterations).
- `use_cuda` : set to "true" to use CUDA.
- `cuda_device` : integer, to set the CUDA device used in the training, if `use_cuda == true`.
"""
function solve(
    prob::PIDEProblem,
    alg::DeepSplitting,
    dt;
    batch_size = 1,
    abstol = 1f-6,
    verbose = false,
    maxiters = 300,
    use_cuda = false,
    cuda_device = nothing,
    verbose_rate = 100
    )
    if use_cuda
        if CUDA.functional()
            @info "Training on CUDA GPU"
            CUDA.allowscalar(false)
            !isnothing(cuda_device) ? CUDA.device!(cuda_device) : nothing
            _device = Flux.gpu
        else
            error("CUDA not functional, deactivate `use_cuda` and retry")
        end
    else
        @info "Training on CPU"
        _device = Flux.cpu
    end

    ## unbin stuff
    neumann_bc = prob.neumann_bc |> _device
    x0 = prob.x |> _device
    mc_sample! =  alg.mc_sample! |> _device
    x0_sample! = prob.x0_sample |> _device 

    d  = size(x0,1)
    K = alg.K
    opt = alg.opt
    λs = alg.λs
    g,f,μ,σ,p = prob.g,prob.f,prob.μ,prob.σ,prob.p
    T = eltype(x0)

    # neural network model
    nn = alg.nn |> _device
    vi = g
    # fix for deepcopy
    vj = Flux.fmap(nn) do x
        x isa AbstractArray && return copy(x)
        x
      end   
    ps = Flux.params(vj)

    dt = convert(T,dt)
    ts = prob.tspan[1]:dt-eps(T):prob.tspan[2]
    N = length(ts) - 1

    usol = [g(x0 |>cpu)[]]
    nns = Any[g]
    losses = [Vector{eltype(prob.x)}() for net in 1:N+1]

    # allocating
    x0_batch = repeat(x0, 1, batch_size)
    y1 = similar(x0_batch)
    y0 = similar(y1)
    z = similar(x0, d, batch_size, K) # for MC non local integration

    # checking element types
    eltype(mc_sample!) == T || !_integrate(mc_sample!) ? nothing : error(
        "Element type of `mc_sample` not the same as element type of `x`")

    function splitting_model(y0, y1, z, t)
        _int = reshape(sum(f(y1, z, vi(y1), vi(z), p, t), dims = 3), 1, :)
        return vj(y0) - (vi(y1) + dt * _int / K)
    end

    function loss(y0, y1, z, t)
        u = splitting_model(y0, y1, z, t)
        return sum(u.^2) / batch_size
    end

    # calculating SDE trajectories
    function sde_loop!(y0, y1, dWall)
        randn!(dWall) # points normally distributed for brownian motion
        x0_sample!(y1) # points for initial conditions
        for i in 1:size(dWall,3)
            t = ts[N + 1 - i]
            dW = @view dWall[:,:,i]
            y0 .= y1
            y1 .= y0 .+ μ(y0,p,t) .* dt .+ σ(y0,p,t) .* sqrt(dt) .* dW
            if !isnothing(neumann_bc)
                y1 .= _reflect(y0, y1, neumann_bc[1], neumann_bc[2])
            end
        end
    end

    for net in 1:N
        # preallocate dWall
        dWall = similar(x0, d, batch_size, N + 1 - net) # for SDE

        verbose && println("Step $(net) / $(N) ")
        t = ts[net]
        # first of maxiters used for first nn, second used for the other nn
        _maxiters = length(maxiters) > 1 ? maxiters[min(net,2)] : maxiters[] 
        
        for λ in λs
            opt_net = copy(opt) # starting with a new optimiser state at each time step
            opt_net.eta = λ
            verbose && println("Training started with ", typeof(opt_net), " and λ :", opt_net.eta)
            for epoch in 1:_maxiters
                y1 .= x0_batch
                # generating sdes
                sde_loop!(y0, y1, dWall)

                if _integrate(mc_sample!)
                    # generating z for MC non local integration
                    mc_sample!(z, y1)
                end

                # training
                gs = Flux.gradient(ps) do
                    loss(y0, y1, z, t)
                end
                Flux.Optimise.update!(opt_net, ps, gs) # update parameters
                
                # report on training
                if epoch % verbose_rate == 1
                    l = loss(y0, y1, z, t) # explictly computing loss every verbose_rate
                    verbose && println("Current loss is: $l")
                    push!(losses[net], l)
                    if l < abstol
                        break
                    end
                end
                if epoch == maxiters
                    l = loss(y0, y1, z, t)
                    push!(losses[net+1], l)
                    verbose && println("Final loss for step $(net) / $(N) is: $l")
                end
            end
        end
        # saving
        # fix for deepcopy
        vi = Flux.fmap(vj) do x
            x isa AbstractArray && return copy(x)
            x
          end   
        # vj = deepcopy(nn)
        # ps = Flux.params(vj)
        push!(usol, cpu(vi(reshape(x0, d, 1)))[])
        push!(nns, vi |> cpu)
    end

    # return
    sol = PIDESolution(x0, ts, losses, usol, nns)
    return sol
end



==> srccode_julia/HighDimPDE.jl <==
module HighDimPDE
    using Reexport
    @reexport using DiffEqBase
    using Statistics
    using Flux, Zygote, LinearAlgebra
    using Functors
    # using ProgressMeter: @showprogress
    using CUDA
    using Random
    using SparseArrays

    abstract type HighDimPDEAlgorithm <: DiffEqBase.AbstractODEAlgorithm end

    """
        PIDEProblem(g, f, μ, σ, x, tspan, p = nothing, x0_sample=nothing, neumann_bc=nothing)

    Defines a Partial Integro Differential Problem, of the form 
    `du/dt = 1/2 Tr(\\sigma \\sigma^T) Δu(t,x) + μ ∇u(t,x) + \\int f(x, y, u(x, t), u(y, t), p, t) dy`,
    where f is a nonlinear Lipschitz function
    
    # Arguments
    * `g` : The initial condition g(x, p, t).
    * `f` : The function f(x, y, u(x, t), u(y, t), p, t)
    * `μ` : The drift function of X from Ito's Lemma μ(x, p, t)
    * `σ` : The noise function of X from Ito's Lemma σ(x, p, t)
    * `x`: the point where `u(x,t)` is approximated. Is required even in the case where `x0_sample`
     is provided.
    * `tspan`: The timespan of the problem.
    * `p`: the parameter 
    * `x0_sample` : sampling method for x0. 
    Can be `UniformSampling(a,b)`, `NormalSampling(σ_sampling, shifted)`, or `NoSampling` (by default).
    If `NoSampling`, `x` is used.
    * `neumann_bc`: if provided, neumann boundary conditions on the hypercube 
    `neumann_bc[1] × neumann_bc[2]`. 
    """
    struct PIDEProblem{uType,
                        G,
                        F,
                        Mu,
                        Sigma,
                        xType,
                        tType,
                        P,
                        UD,
                        NBC,
                        K} <: DiffEqBase.AbstractODEProblem{uType,tType,false} 
        u0::uType
        g::G # initial condition
        f::F # nonlinear part
        μ::Mu
        σ::Sigma
        x::xType
        tspan::Tuple{tType,tType}
        p::P
        x0_sample::UD # for DeepSplitting only
        neumann_bc::NBC # neumann boundary conditions
        kwargs::K
    end 

    function PIDEProblem(g, f, μ, σ, x::Vector{X}, tspan;
                                    p=nothing,
                                    x0_sample=NoSampling(),
                                    neumann_bc::NBC=nothing,
                                    kwargs...) where {X <: AbstractFloat, 
                                                    NBC <: Union{Nothing, AbstractVector}}

    @assert eltype(tspan) <: AbstractFloat "`tspan` should be a tuple of Float"

    isnothing(neumann_bc) ? nothing : @assert eltype(eltype(neumann_bc)) <: eltype(x)
    @assert eltype(g(x)) == eltype(x) "Type of `g(x)` must match type of x"
    @assert(eltype(f(x, x, g(x), g(x), p, tspan[1])) == eltype(x),
        "Type of non linear function `f(x)` must type of x")

    PIDEProblem{typeof(g(x)),
                typeof(g),
                typeof(f),
                typeof(μ),
                typeof(σ),
                typeof(x),
                eltype(tspan),
                typeof(p),
                typeof(x0_sample),
                typeof(neumann_bc),
                typeof(kwargs)}(
                g(x), g, f, μ, σ, x, tspan, p, x0_sample, neumann_bc, kwargs)
    end

    Base.summary(prob::PIDEProblem) = string(nameof(typeof(prob)))

    function Base.show(io::IO, A::PIDEProblem)
        println(io, summary(A))
        print(io, "timespan: ")
        show(io, A.tspan)
    end

    struct PIDESolution{X0,Ts,L,Us,NNs}
        x0::X0
        ts::Ts
        losses::L 
        us::Us # array of solution evaluated at x0, ts[i]
        ufuns::NNs # array of parametric functions
    end

    Base.summary(prob::PIDESolution) = string(nameof(typeof(prob)))

    function Base.show(io::IO, A::PIDESolution)
        println(io, summary(A))
        print(io, "timespan: ")
        show(io, A.tspan)
        print(io, "u(x,t): ")
        show(io, A.us)
    end

    include("MCSample.jl")
    include("reflect.jl")
    include("DeepSplitting.jl")
    include("MLP.jl")

    export PIDEProblem, PIDESolution, DeepSplitting, MLP

    export NormalSampling, UniformSampling, NoSampling, solve
end

==> srccode_julia/HighDimPDE_examples/DeepSplitting_allencahn_neumann.jl <==
using HighDimPDE
using Random
using Test
using Flux
using Revise

function DeepSplitting_allencahn_neumann(d, T, dt, cuda_device)
        ##############################
        #######   ML params    #######
        ##############################
        maxiters = 500
        batch_size = 8000
        K = 5

        hls = d + 50 #hidden layer size

        # Neural network used by the scheme
        nn = Flux.Chain(Dense(d,hls,relu),
                        Dense(hls,hls,relu),
                        Dense(hls, 1)) 

        opt = Flux.ADAM(1e-2) #optimiser

        ##########################
        ###### PDE Problem #######
        ##########################
        tspan = (0f0,T)
        ∂ = fill(5f-1, d)
        x0_sample = UniformSampling(-∂, ∂)
        x0 = fill(0f0,d) # point where u(x,t) is approximated

        μ(X,p,t) = 0f0 # advection coefficients
        σ(X,p,t) = 1f-1 # diffusion coefficients
        g(x) = exp.(-0.25f0 * sum(x.^2, dims = 1)) # initial condition
        a(u) = u - u^3
        f(y, z, v_y, v_z, p, t) = a.(v_y) .- a.(v_z)

        # defining the problem
        alg = DeepSplitting(nn, K=K, opt = opt, mc_sample = x0_sample)
        prob = PIDEProblem(g, f, μ, σ, x0, tspan, neumann_bc = [-∂, ∂], x0_sample = x0_sample)

        # solving
        sol = solve(prob, 
                alg, 
                dt, 
                verbose = true, 
                abstol=1f-99,
                maxiters = maxiters,
                batch_size = batch_size,
                use_cuda = true,
                cuda_device = cuda_device
                )
        lossmax = maximum([loss[end] for loss in sol.losses[2:end]])
        return sol.us[end], lossmax, missing
end

if false
        d = 1
        dt = 1f-1
        T = 2f-1
        @show DeepSplitting_allencahn_neumann(d, T, dt, 6)
end

==> srccode_julia/HighDimPDE_examples/DeepSplitting_fisherkpp_neumann.jl <==
using HighDimPDE
using Random
using Test
using Flux
using Revise

function DeepSplitting_fisherkpp_neumann(d, T, dt, cuda_device)
        ##############################
        #######   ML params    #######
        ##############################
        maxiters = 500
        batch_size = 8000
        K = 1

        hls = d + 50 #hidden layer size

        # Neural network used by the scheme
        nn = Flux.Chain(Dense(d,hls,tanh),
                        Dense(hls,hls,tanh),
                        Dense(hls, 1, x->x^2)) 

        opt = Flux.ADAM(1e-2) #optimiser

        ##########################
        ###### PDE Problem #######
        ##########################
        tspan = (0f0,T)
        neumann_bc = [fill(-5f-1, d), fill(5f-1, d)]
        x0 = fill(0f0,d) # point where u(x,t) is approximated
        μ(X,p,t) = 0f0 # advection coefficients
        σ(X,p,t) = 1f-1 # diffusion coefficients
        g(x) = exp.(-0.25f0 * sum(x.^2, dims = 1))   # initial condition
        f(y, z, v_y, v_z, p, t) = v_y .* ( 1f0 .- v_y ) 

        # defining the problem
        alg = DeepSplitting(nn, K=K, opt = opt)
        prob = PIDEProblem(g, f, μ, σ, x0, tspan, neumann_bc = neumann_bc)

        # solving
        sol = solve(prob, 
                        alg, 
                        dt, 
                        verbose = true, 
                        abstol=1f-99,
                        maxiters = maxiters,
                        batch_size = batch_size,
                        use_cuda = true,
                        cuda_device = cuda_device
                        )
        lossmax = maximum([loss[end] for loss in sol.losses[2:end]])
        return sol.us[end], lossmax, missing
end

if false
        d = 10
        dt = 1f-1
        T = 2f-1
        @show DeepSplitting_fisherkpp_neumann(d, T, dt, 1)
end

==> srccode_julia/HighDimPDE_examples/DeepSplitting_nonlocal_comp.jl <==
using HighDimPDE
using Random
using Test
using Flux
using Revise

function DeepSplitting_nonlocal_comp(d, T, dt, cuda_device)
        ##############################
        #######   ML params    #######
        ##############################
        maxiters = 500
        batch_size = 8000
        K = 5

        hls = d + 50 #hidden layer size

        # Neural network used by the scheme
        nn = Flux.Chain(Dense(d,hls,tanh),
                        Dense(hls,hls,tanh),
                        Dense(hls, 1, x->x^2)) 

        opt = Flux.ADAM(1e-2) #optimiser

        ##########################
        ###### PDE Problem #######
        ##########################
        tspan = (0f0,T)
        σ_sampling = 1f-1 / sqrt(2f0)
        x0 = fill(0f0,d) # initial point
        μ(X,p,t) = 0f0 # advection coefficients
        σ(X,p,t) = 1f-1 # diffusion coefficients
        g(x) = exp.(-0.25f0 * sum(x.^2, dims = 1))   # initial condition
        _scale = Float32((2 * π )^(d/2) * σ_sampling^d)
        f(y, z, v_y, v_z, p, t) =  v_y .* (1f0 .-  v_z * _scale)

        # defining the problem
        alg = DeepSplitting(nn, K=K, opt = opt, 
                mc_sample = NormalSampling(σ_sampling, true))
        prob = PIDEProblem(g, f, μ, σ, x0, tspan)
        # solving
        sol = solve(prob, 
                alg, 
                dt, 
                verbose = true, 
                abstol=1f-99,
                maxiters = maxiters,
                batch_size = batch_size,
                use_cuda = true,
                cuda_device = cuda_device
                )
        lossmax = maximum([loss[end] for loss in sol.losses[2:end]])
        return sol.us[end],lossmax, missing
end

if false
        d = 10
        dt = 1f-1
        T = 2f-1
        @show DeepSplitting_nonlocal_comp(d, T, dt, 1)
end

==> srccode_julia/HighDimPDE_examples/DeepSplitting_nonlocal_sinegordon.jl <==
using HighDimPDE
using Random
using Test
using Flux
using Revise

function DeepSplitting_nonlocal_sinegordon(d, T, dt, cuda_device)
        ##############################
        #######   ML params    #######
        ##############################
        maxiters = 500
        batch_size = 8000
        K = 5

        hls = d + 50 #hidden layer size

        # Neural network used by the scheme
        nn = Flux.Chain(Dense(d,hls,tanh),
                        Dense(hls,hls,tanh),
                        Dense(hls, 1)) 

        opt = Flux.ADAM(1e-3) #optimiser

        ##########################
        ###### PDE Problem #######
        ##########################
        tspan = (0f0,T)

        σ_sampling = 1f-1 / sqrt(2f0)
        x0 = fill(0f0,d) # initial point
        μ(X,p,t) = 0f0 # advection coefficients
        σ(X,p,t) = 1f-1 # diffusion coefficients
        g(x) = exp.(-0.25f0 * sum(x.^2, dims = 1)) #initial condition
        _scale = Float32((2 * π )^(d/2) * σ_sampling^d)
        f(y, z, v_y, v_z, p, t) = sin.(v_y) .- v_z * _scale

        # defining the problem
        alg = DeepSplitting(nn, K=K, opt = opt, 
                mc_sample = NormalSampling(σ_sampling, true))
        prob = PIDEProblem(g, f, μ, σ, x0, tspan)

        # solving
        sol = solve(prob, 
                alg, 
                dt, 
                verbose = true, 
                abstol=1f-99,
                maxiters = maxiters,
                batch_size = batch_size,
                use_cuda = true,
                cuda_device = cuda_device
                )
        lossmax = maximum([loss[end] for loss in sol.losses[2:end]])
        return sol.us[end],lossmax, missing
end

if false
        d = 10
        dt = 1f-1
        T = 3f-1
        @show DeepSplitting_nonlocal_sinegordon(d, T, dt, 1)
end

==> srccode_julia/HighDimPDE_examples/DeepSplitting_rep_mut.jl <==
using HighDimPDE
using Random
using Test
using Flux
using Revise

function DeepSplitting_rep_mut(d, T, dt, cuda_device)
        ##############################
        #######   ML params    #######
        ##############################
        maxiters = 1000
        batch_size = 8000
        K = 5

        hls = d + 50 #hidden layer size

        # Neural network used by the scheme
        nn = Flux.Chain(Dense(d, hls, tanh),
                        Dense(hls,hls,tanh),
                        Dense(hls, 1, x->x^2))

        opt = Flux.ADAM(1e-3) #optimiser

        ##########################
        ###### PDE Problem #######
        ##########################
        tspan = (0f0,T)
        σ_sampling = 2f-2
        x0 = fill(0f0,d) # initial point
        ss0 = 5f-2#std g0

        μ(X,p,t) = 0f0 # advection coefficients
        σ(X,p,t) = 1f-1 # diffusion coefficients
        g(x) = Float32((2f0*π)^(-d/2f0)) * ss0^(- Float32(d) * 5f-1) * 
                exp.(-5f-1 *sum(x .^2 / ss0, dims = 1)) # initial condition
        m(x) = - 5f-1 * sum(x.^2, dims=1)
        _scale = Float32((2 * π )^(d/2) * σ_sampling^d)
        f(y, z, v_y, v_z, p, t) =  v_y .* (m(y) .- _scale * 
                exp.(5f-1 * sum(z .^2, dims = 1) / σ_sampling^2 ) .* v_z .* m(z))

        # reference solution
        function _SS(x, t, p)
                d = length(x)
                MM = σ(x, p, t) * ones(d)
                SSt = MM .* ((MM .* sinh.(MM *t) .+ ss0 .* 
                        cosh.( MM * t)) ./ (MM .* cosh.(MM * t ) .+ ss0 .* sinh.(MM * t)))
                return SSt
        end
        
        function rep_mut_anal(x, t, p)
                d = length(x)
                return (2*π)^(-d/2) * prod(_SS(x, t, p) .^(-1/2)) * 
                        exp(-0.5 *sum(x .^2 ./ _SS(x, t, p)) )
        end

        # defining the problem
        alg = DeepSplitting(nn, K=K, opt = opt,
                mc_sample = NormalSampling(σ_sampling, false))
        prob = PIDEProblem(g, f, μ, σ,  x0, tspan,
                        x0_sample = NoSampling())
        # solving
        sol = solve(prob, 
                alg, 
                dt, 
                verbose = true, 
                abstol=1f-99,
                maxiters = maxiters,
                batch_size = batch_size,
                use_cuda = true,
                cuda_device = cuda_device
                )
        lossmax = maximum(maximum.(sol.losses[2:end]))
        return sol.us[end], lossmax, rep_mut_anal(zeros(d), T, Dict())
end

if false
        d = 10
        dt = 5f-2
        T = 5f-1
        @time sol, lossmax, truesol = DeepSplitting_rep_mut(d, T, dt, 7)
        println("True solution: $truesol, Deep splitting approximation = $(sol)")
end

==> srccode_julia/HighDimPDE_examples/MLP_allencahn_neumann.jl <==
using HighDimPDE
using Random
using Test
using Flux
using Revise

function MLP_allencahn_neumann(d, T, L)
        tspan = (0f0,T)
        ##########################
        ###### PDE Problem #######
        ##########################
        neumann_bc = [fill(-5e-1, d), fill(5e-1, d)]
        x0 = fill(0e0,d) # initial point
        g_mlp(X) = exp.(-0.25e0 * sum(X.^2))   # initial condition
        a(u) = u - u^3
        f_mlp(y, z, v_y, v_z, p, t) = a.(max.(0f0, v_y)) .- a.(max.(0f0, v_z))
        μ_mlp(X,p,t) = 0.0e0 # advection coefficients
        σ_mlp(X,p,t) = 1e-1 # diffusion coefficients
        mc_sample = UniformSampling(neumann_bc...) # uniform distrib in x0_sample
        # defining the problem
        prob = PIDEProblem(g_mlp, f_mlp, μ_mlp, σ_mlp, x0, tspan,
                           neumann_bc = neumann_bc)
        alg = MLP(M = L, K = 10, L = L, mc_sample = mc_sample )
        # solving
        sol = solve(prob, alg, multithreading=true)
        return sol.us[end]
end

if false
        d = 1
        T = 3f-1
        L = 4
        @show MLP_allencahn_neumann(d, T, L)
end

==> srccode_julia/HighDimPDE_examples/MLP_fisherkpp_neumann.jl <==
using HighDimPDE
using Random
using Test
using Flux
using Revise

function MLP_fisherkpp_neumann(d, T, L)
        tspan = (0e0,T)
        ##########################
        ###### PDE Problem #######
        ##########################
        ∂ = 5e-1
        neumann_bc = [fill(-∂, d), fill(∂, d)]
        x0 = fill(0e0,d) # initial point
        μ(X,p,t) = 0e0 # advection coefficients
        σ(X,p,t) = 1e-1 # diffusion coefficients
        g(x) = exp.(-0.25e0 * sum(x.^2))   # initial condition
        f(y, z, v_y, v_z, p, t) = max.(0e0, v_y) .* 
                ( 1e0 .- max.(0e0,v_y) )

        # defining the problem
        alg = MLP(M = L, K = 1, L = L)
        prob = PIDEProblem(g, f, μ, σ, x0, tspan, neumann_bc = neumann_bc)

        # solving
        sol = solve(prob, 
                alg, 
                multithreading=true)
        return sol.us[end]
end

if false
        d = 5
        T = 2f0
        L = 5
        @show MLP_fisherkpp_neumann(d, T, L)
end

==> srccode_julia/HighDimPDE_examples/MLP_nonlocal_comp.jl <==
using HighDimPDE
using Random
using Test
using Flux
using Revise

function MLP_nonlocal_comp(d, T, L)
        tspan = (0f0,T)
        ##########################
        ###### PDE Problem #######
        ##########################
        σ_sampling = 1e-1 / sqrt(2)
        x0 = fill(0e0,d) # initial point
        g_mlp(X) = exp.(-0.25e0 * sum(X.^2))   # initial condition
        f_mlp(y, z, v_y, v_z, p, t) =  max.(0e0, v_y) .* 
                (1e0 .- max.(0e0, v_z) * Float64((2 * π )^(d/2) * σ_sampling^d))
        μ_mlp(X,p,t) = 0.0e0 # advection coefficients
        σ_mlp(X,p,t) = 1e-1 # diffusion coefficients
        mc_sample = NormalSampling(σ_sampling, true) # uniform distrib in x0_sample
        # defining the problem
        prob = PIDEProblem(g_mlp, f_mlp, μ_mlp, σ_mlp, x0, tspan)
        alg = MLP(M = L, K = 10, L = L, mc_sample = mc_sample )
        # solving
        sol = solve(prob, alg, multithreading=true)
        return sol.us[end]
end

if false
        d = 5
        T = 3f-1
        L = 4
        @show MLP_nonlocal_comp(d, T, L)
end

==> srccode_julia/HighDimPDE_examples/MLP_nonlocal_sinegordon.jl <==
using HighDimPDE
using Random
using Test
using Flux
using Revise

function MLP_nonlocal_sinegordon(d, T, L)
        tspan = (0e0,T)
        ##########################
        ###### PDE Problem #######
        ##########################
        σ_sampling = 1e-1 / sqrt(2e0)
        x0 = fill(0e0,d) # initial point
        μ(X,p,t) = 0e0 # advection coefficients
        σ(X,p,t) = 1e-1 # diffusion coefficients
        g(x) = exp.(-0.25e0 * sum(x.^2))   # initial condition
        f(y, z, v_y, v_z, p, t) = sin.(v_y) .- v_z * (2 * π )^(d/2) * σ_sampling^d

        # defining the problem
        mc_sample = NormalSampling(σ_sampling,true)
        alg = MLP(M = L, K = 10, L = L, mc_sample = mc_sample )
        prob = PIDEProblem(g, f, μ, σ, x0, tspan)

        # solving
        sol = solve(prob, alg, multithreading=true)
        return sol.us[end]
end

if false
        d = 10
        T = 3f-1
        L = 4
        @show MLP_nonlocal_sinegordon(d, T, L)
end

==> srccode_julia/HighDimPDE_examples/MLP_rep_mut.jl <==
using CUDA
CUDA.device!(6)
using HighDimPDE
using Random
using Test
using Flux
using Revise

function MLP_rep_mut(d, T, L)
        tspan = (0e0,T)
        ##########################
        ###### PDE Problem #######
        ##########################
        ss0 = 5e-2#std g0
        U = 5e-1
        mc_sample_∂ = (fill(-U, d), fill(U, d))
        x0 = fill(0e0,d) # initial point
        μ(X,p,t) = 0e0 # advection coefficients
        σ(X,p,t) = 1e-1 # diffusion coefficients
        g(x) = (2*π)^(-d/2) * ss0^(- d * 5e-1) * 
                exp.(-5e-1 *sum(x .^2e0 / ss0)) # initial condition
        m(x) = - 5e-1 * sum(x.^2)
        vol = prod(mc_sample_∂[2] - mc_sample_∂[1])
        f(y, z, v_y, v_z, p, t) = max(0.0, v_y) * 
                (m(y) -  vol * max(0.0, v_z) * m(z))

        # defining the problem
        alg = MLP(M = L, K = 10, L = L, mc_sample = UniformSampling(mc_sample_∂...))
        prob = PIDEProblem(g, f, μ, σ, x0, tspan)

        # solving
        sol = solve(prob, alg, multithreading=true )
        return sol.us[end]
end

if false
        d = 5
        T = 5e-1
        L = 4
        @show MLP_rep_mut(d, T, L)
        
        
        # Analytic sol
        ss0 = 5e-2#std g0
        μ(X,p,t) = 0e0 # advection coefficients
        σ(X,p,t) = 1e-1 # diffusion coefficients
        function _SS(x, t, p)
                d = length(x)
                MM = σ(x, p, t) * ones(d)
                SSt = MM .* ((MM .* sinh.(MM *t) .+ ss0 .* 
                        cosh.( MM * t)) ./ (MM .* cosh.(MM * t ) .+ ss0 .* sinh.(MM * t)))
                return SSt
        end

        function uanal(x, t, p)
                d = length(x)
                return (2*π)^(-d/2) * prod(_SS(x, t, p) .^(-1/2)) * 
                        exp(-0.5 *sum(x .^2 ./ _SS(x, t, p)) )
        end
        @show uanal(zeros(d), T, nothing)
end

==> srccode_julia/MCSample.jl <==
# """
#     MCSampling

# Sampling method for the Monte Carlo integration.
# """
abstract type MCSampling{T} end
Base.eltype(::MCSampling{T}) where T = eltype(T)

"""
    UniformSampling(a, b)

Uniform sampling for the Monte Carlo integration, in the hypercube `[a, b]^2`.
"""
struct UniformSampling{A} <: MCSampling{A}
    a::A
    b::A
end
@functor UniformSampling


function (mc_sample::UniformSampling{T})(x_mc, kwargs...) where T
    Tel = eltype(T)
    rand!(x_mc)
    m = (mc_sample.b + mc_sample.a) ./ convert(Tel,2)
    x_mc .= (x_mc .- convert(Tel,0.5)) .* (mc_sample.b - mc_sample.a) .+ m
end


"""
    NormalSampling(σ)
    NormalSampling(σ, shifted)

Normal sampling method for the Monte Carlo integration.

# Arguments
* `σ`: the standard devation of the sampling
* `shifted` : if true, the integration is shifted by `x`. Defaults to false.
"""
struct NormalSampling{T} <: MCSampling{T}
    σ::T
    shifted::Bool # if true, we shift integration by x when invoking mc_sample::MCSampling(x)
end
@functor NormalSampling

NormalSampling(σ) = NormalSampling(σ,false)

function (mc_sample::NormalSampling)(x_mc)
    randn!(x_mc)
    x_mc .*=  mc_sample.σ  
end

function (mc_sample::NormalSampling)(x_mc, x)
    mc_sample(x_mc)
    mc_sample.shifted ? x_mc .+= x : nothing
end



struct NoSampling <: MCSampling{Nothing} end

(mc_sample::NoSampling)(x...) = nothing

function _integrate(::MCS) where {MCS <: MCSampling}
    if MCS <: NoSampling
        return false
    else
        return true
    end
end

==> srccode_julia/MLP.jl <==
"""
    MLP( M=4, L=4, K=10, mc_sample = NoSampling())

Multi level Picard algorithm.
    
# Arguments
* `L`: number of Picard iterations (Level),
* `M`: number of Monte Carlo integrations (at each level `l`, `M^(L-l)`integrations),
* `K`: number of Monte Carlo integrations for the non local term    
* `mc_sample::MCSampling` : sampling method for Monte Carlo integrations of the non local term. 
Can be `UniformSampling(a,b)`, `NormalSampling(σ_sampling)`, or `NoSampling` (by default).
"""
struct MLP{T, MCS} <: HighDimPDEAlgorithm where {T <: Int, MCS <: MCSampling}
    M::T # nb of MC integrations
    L::T # nb of levels
    K::T # nb MC integration non local term
    mc_sample!::MCS
end

#Note: mc_sample mutates its first argument but for the user interface we hide this technicality
MLP(; M=4, L=4, K=10, mc_sample = NoSampling()) = MLP(M ,L, K, mc_sample)
    
"""
solve(prob::PIDEProblem,
    alg::MLP;
    multithreading=true,
    verbose=false)

Returns a `PIDESolution` object.

# Arguments
* multithreading : if `true`, distributes the job over all the threads 
available.
* verbose: print information over the iterations.
"""
function solve(
        prob::PIDEProblem,
        alg::MLP;
        multithreading=true,
        verbose=false,
        )

    # unbin stuff
    x = prob.x
    neumann_bc = prob.neumann_bc
    K = alg.K
    M = alg.M
    L = alg.L
    mc_sample! = alg.mc_sample!
    g, f = prob.g, prob.f

    # errors
    typeof(prob.x0_sample) <: NoSampling ? nothing : error(
        "`MLP` algorithm can only be used with `x0_sample=NoSampling()`.")

    if multithreading
        usol = _ml_picard_mlt(M, L, K, x, prob.tspan[1], prob.tspan[2], 
                                mc_sample!, g, f, verbose, prob, neumann_bc)
    else
        usol = _ml_picard(M, L, K, x, prob.tspan[1], prob.tspan[2], 
                                mc_sample!, g, f, verbose, prob, neumann_bc)
    end 
    return PIDESolution(x, [prob.tspan...], nothing,[g(x),usol], nothing)
end

function _ml_picard(M, # monte carlo integration
                    L, # level
                    K, # non local term monte carlo
                    x::xType, # initial point
                    s, # time
                    t::tType, # time
                    mc_sample!, 
                    g, 
                    f,
                    verbose,
                    prob,
                    neumann_bc
                    ) where {xType, tType}
    
    elxType = eltype(xType)
    if L == 0 
        return zero(elxType)
    end

    x2 = similar(x)
    _integrate(mc_sample!) ? x3 = similar(x) : x3 = nothing
    p = prob.p

    a = zero(elxType)
    for l in 0:(min(L- 1, 1))
        verbose && println("loop l")
        b = zero(elxType)
        num = M^(L - l)
        for k in 1:num
            verbose && println("loop k")
            r = s + (t - s) * rand(tType)
            _mlt_sde_loop!(x2, x, s, r, prob, neumann_bc)
            b2 = _ml_picard(M, l, K, x2, r, t, mc_sample!, g, f, verbose, prob, neumann_bc)
            b3 = zero(elxType)
            # non local integration
            for h in 1:K
                verbose && println("loop h")
                mc_sample!(x3, x2)
                b3 += f(x2, x3, b2, _ml_picard(M, l, K, x3, r, t, mc_sample!, g, f, verbose, 
                    prob, neumann_bc), p, t)
            end
            b += b3 / K
        end
        a += (t - s) * b / num
    end
        
    for l in 2:(L-1)
        b = zero(elxType)
        num = M^(L - l)
        for k in 1:num
            r = s + (t - s) * rand(tType)
            _mlt_sde_loop!(x2, x, s, r, prob, neumann_bc)
            b2 = _ml_picard(M, l, K, x2, r, t, mc_sample!, g, f, verbose, prob, neumann_bc)
            b4 = _ml_picard(M, l - 1, K, x2, r, t, mc_sample!, g, f, verbose, prob, neumann_bc)
            b3 = zero(elxType)
                # non local integration
            for h in 1:K
                mc_sample!(x3, x2)
                b3 += f(x2, x3, b2, _ml_picard(M, l, K, x3, r, t, mc_sample!, g, f, verbose, 
                    prob, neumann_bc), p, t) - 
                    f(x2, x3, b4, _ml_picard(M, l - 1, K, x3, r, 
                        t, mc_sample!, g, f, verbose, prob, neumann_bc), p, t)
            end
            b += b3 / K
        end
        a += (t - s) * b / num
    end

    num = M^(L)
    a2 = zero(elxType)
    for k in 1:num
        verbose && println("loop k3")
        _mlt_sde_loop!(x2, x, s, t, prob, neumann_bc)
        a2 += g(x2)
    end
    a2 /= num

    return a + a2
end

_ml_picard(M::Int, L::Int, K::Int, x::Nothing, s::Real, t::Real, mc_sample!, g, f, verbose::Bool, 
    prob, neumann_bc) = nothing

function _ml_picard_mlt(M, # monte carlo integration
                        L, # level
                        K, # non local term monte carlo
                        x::xType, # initial point
                        s, # time
                        t, # time
                        mc_sample!, 
                        g, 
                        f,
                        verbose,
                        prob,
                        neumann_bc) where {xType}
    
    elxType = eltype(xType)

    # distributing tasks
    NUM_THREADS = Threads.nthreads()
    tasks = [Threads.@spawn(_ml_picard_call(M, L, K, x, s, t, mc_sample!, g, f, verbose, 
        NUM_THREADS, thread_id, prob, neumann_bc)) for thread_id in 1:NUM_THREADS]
  
    # first level
    num = M^(L)
    x2 = similar(x)
    a2 = zero(elxType)
    for k in 1:num
        verbose && println("loop k3")
        _mlt_sde_loop!(x2, x, s, t, prob, neumann_bc)
        a2 += g(x2)
    end
    a2 /= num
    
    # fetching tasks
    a = sum([fetch(t) for t in tasks])

    return a + a2
end


function _ml_picard_call(M, # monte carlo integration
                        L, # level
                        K, # non local term monte carlo
                        x::xType, # initial point
                        s, # time
                        t::tType, # time
                        mc_sample!, 
                        g, 
                        f,
                        verbose,
                        NUM_THREADS,
                        thread_id,
                        prob,
                        neumann_bc
                        ) where {xType, tType}

    x2 = similar(x)
    _integrate(mc_sample!) ? x3 = similar(x) : x3 = nothing
    p = prob.p
    elxType = eltype(xType)

    a = zero(elxType)
    for l in 0:(min(L - 1, 1))
        b = zero(elxType)
        num = M^(L - l)
        loop_num = _get_loop_num(M, num, thread_id, NUM_THREADS)
        for k in 1:loop_num
            verbose && println("loop k")
            r = s + (t - s) * rand(tType)
            _mlt_sde_loop!(x2, x, s, r, prob, neumann_bc)
            b2 = _ml_picard(M, l, K, x2, r, t, mc_sample!, g, f, verbose, prob, neumann_bc)
            b3 = zero(elxType)
            for h in 1:K # non local integration
                verbose && println("loop h")
                mc_sample!(x3, x2)
                b3 += f(x2, x3, b2, _ml_picard(M, l, K, x3, r, t, mc_sample!, g, f, verbose, 
                    prob, neumann_bc), p, t)
            end
        b += b3 / K
        end
        a += (t - s) * b / num
    end
            
    for l in 2:(L-1)
        b = zero(elxType)
        num = M^(L - l)
        loop_num = _get_loop_num(M, num, thread_id, NUM_THREADS)
        for k in 1:loop_num
            r = s + (t - s) * rand(tType)
            _mlt_sde_loop!(x2, x, s, r, prob, neumann_bc)
            b2 = _ml_picard(M, l, K, x2, r, t, mc_sample!, g, f, verbose, prob, neumann_bc)
            b4 = _ml_picard(M, l - 1, K, x2, r, t, mc_sample!, g, f, verbose, prob, neumann_bc)
            b3 = zero(elxType)
                # non local integration
            for h in 1:K
                mc_sample!(x3, x2)
                b3 += f(x2, x3, b2, _ml_picard(M, l, K, x3, r, t, 
                                        mc_sample!, g, f, verbose, prob, neumann_bc), p, t) - 
                        f(x2, x3, b4, _ml_picard(M, l - 1, K, x3, r, t, 
                                                mc_sample!, g, f, verbose, prob, neumann_bc), p, t)
            end
        b += b3 / K
        end
        a += (t - s) * b / num
    end

    return a

end

#decides how many iteration given thread id and num
function _get_loop_num(M, num, thread_id, NUM_THREADS) 
    if num < NUM_THREADS
        # each thread only goes once through the loop
        loop_num = thread_id > num ? 0 : 1
    else
        remainder =  M % num
        if (remainder > 0) && (thread_id <= remainder) # remainder > 0 iff num == M or num == 1
            # each thread goes  num / NUM_THREADS + the remainder 
            loop_num = num / NUM_THREADS + 1
        else
            loop_num = num / NUM_THREADS
        end
    end
end

function _mlt_sde_loop!(x2, 
                        x, 
                        s, 
                        t, 
                        prob, 
                        neumann_bc)
    #randn! allows to save one allocation
    dt = t - s
    randn!(x2)
    x2 .= x + (prob.μ(x, prob.p, t) .* dt .+ prob.σ(x, prob.p, t) .* sqrt(dt) .* x2)
    if !isnothing(neumann_bc)
        x2 .= _reflect(x, x2, neumann_bc...)
    end
end

==> srccode_julia/reflect.jl <==
"""
    _reflect(a,b,s,e)

reflection of the Brownian motion `B` where `B_{t-1} = a` and  `B_{t} = b` 
on the hypercube `[s,e]^d` where `d = size(a,1)`.
"""
# Used by `MLP` algorithm.
function _reflect(a::T, b::T, s::T, e::T) where T <: Vector
    r = 2; n = zeros(size(a))
    # first checking if b is in the hypercube
    all((a .>= s) .& (a .<= e)) ? nothing : error("a = $a not in hypercube")
    size(a) == size(b) ? nothing : error("a not same dim as b")
    for i in 1:length(a)
        if b[i] < s[i]
            rtemp = (a[i] - s[i]) / (a[i] - b[i])
            if rtemp < r
                r = rtemp
                n .= 0
                n[i] = -1
            end
        elseif  b[i] > e[i]
            rtemp =  (e[i] - a[i]) / (b[i]- a[i])
            if rtemp < r
                r = rtemp
                n .= 0
                n[i] = 1
            end
        end
    end
    while r < 1
        c = a + r * ( b - a )
        a = c
        b = b - 2 * n * ( dot(b-c,n))
        r = 2;
        for i in 1:length(a)
            if b[i] < s[i]
                rtemp = (a[i] - s[i]) / (a[i] - b[i])
                if rtemp < r
                    r = rtemp
                    n .= 0
                    n[i] = -1
                end
            elseif  b[i] > e[i]
                rtemp =  (e[i] - a[i]) / (b[i]- a[i])
                if rtemp < r
                    r = rtemp
                    n .= 0
                    n[i] = 1
                end
            end
        end
    end
    return b
end

# Used by `DeepSplitting` algorithm.
function _reflect(a::T, b::T, s, e) where T <: CuArray
    @assert all((a .>= s) .& (a .<= e)) "a = $a not in hypercube"
    @assert size(a) == size(b) "a not same dim as b"
    out1 = b .< s
    out2 = b .> e
    out = out1 .| out2
    n = similar(a)
    n .= 0
    # Allocating
    while any(out)
        rtemp1 = @. (s - a) #left
        rtemp2 = @. (e - a) #right
        div = @. (out * (b-a) + !out)
        rtemp = (rtemp1 .* out1 .+ rtemp2 .* out2) ./ div .+ (.!(out1 .| out2))
        rmin = minimum(rtemp,dims=1)
        n .= rtemp .== minimum(rtemp;dims=1)
        c = @. (a + (b-a) * rmin)
        b = @. ( b - 2 * n * (b-c) )
        a = c
        @. out1 = b < s
        @. out2 = b > e
        @. out = out1 | out2
    end
    return b
end

